An Information-Geometric Framework for Bayesian Credit Risk Monitoring

We propose an information-geometric framework for credit risk monitoring in which a bank's knowledge of a borrower is represented by a posterior distribution over latent dimensions of creditworthiness and financial fragility. Under a linear-Gaussian specification, Bayesian updating maps observed behavioural scores into Gaussian posterior beliefs, which form a statistical manifold endowed with the Fisher information metric. In the common-covariance case, the induced geometry reduces to the Mahalanobis metric on posterior means, while borrower-specific covariance matrices allow informational distances to account for both expected risk and assessment uncertainty. Simulation exercises illustrate how Kullback-Leibler and Jeffreys divergences can be used to compare portfolio segments. The framework provides a geometric interpretation of credit monitoring as the evolution of posterior beliefs over borrower risk.

==> Simulation_borrower_specific_covariance.R <==
# ------------------------------------------------------------
# Bayesian latent credit risk framework
# Fully vectorized version
# ------------------------------------------------------------

library(MASS)

set.seed(123)

# ------------------------------------------------------------
# Simulation settings
# ------------------------------------------------------------

N <- 1000

# ------------------------------------------------------------
# Prior information
# ------------------------------------------------------------

# Risk score at application date
score_risk_0 <- rnorm(N)

# Financial fragility score at application date
score_fragility_0 <- rnorm(N)

# Prior mean matrix for all customers
mu <- cbind(score_risk_0, score_fragility_0)

# Prior covariance matrix
P <- matrix(
  c(1, 0.4,
    0.4, 0.8),
  nrow = 2,
  byrow = TRUE
)

# ------------------------------------------------------------
# Draw latent states from the prior distribution
#
# Theta_i = mu_i + u_i
# u_i ~ N(0, P)
# ------------------------------------------------------------

theta_prior <- mu + mvrnorm(
  n = N,
  mu = c(0, 0),
  Sigma = P
)

summary(theta_prior)

# ------------------------------------------------------------
# Generate behavioural scores
#
# Score_i = A * Theta_i + epsilon_i
# epsilon_i ~ N(0, Sigma)
#
# In row-wise matrix notation:
# Score = Theta * A' + Epsilon
# ------------------------------------------------------------

A <- matrix(
  c(1, 0.3,
    -0.5, 1),
  nrow = 2,
  byrow = TRUE
)

Sigma <- diag(0.2, 2)

score <- theta_prior %*% t(A) +
  mvrnorm(
    n = N,
    mu = c(0, 0),
    Sigma = Sigma
  )

# ------------------------------------------------------------
# Posterior distribution
#
# P_post = (P^{-1} + A' Sigma^{-1} A)^{-1}
#
# m_post_i = P_post *
#            (P^{-1} mu_i + A' Sigma^{-1} score_i)
# ------------------------------------------------------------

P_inv <- solve(P)
Sigma_inv <- solve(Sigma)

P_post <- solve(
  P_inv + t(A) %*% Sigma_inv %*% A
)

# Row-wise posterior mean calculation
#
# For each customer:
# b_i = P^{-1} mu_i + A' Sigma^{-1} score_i
#
# In row-wise matrix notation:
# B = Mu P^{-1} + Score Sigma^{-1} A
# M_post = B P_post
# ------------------------------------------------------------

posterior_kernel <- mu %*% P_inv +
  score %*% Sigma_inv %*% A

m_post <- posterior_kernel %*% P_post

# ------------------------------------------------------------
# Draw posterior samples
#
# Theta_post_i = m_post_i + v_i
# v_i ~ N(0, P_post)
# ------------------------------------------------------------

theta_post <- m_post +
  mvrnorm(
    n = N,
    mu = c(0, 0),
    Sigma = P_post
  )

# ------------------------------------------------------------
# Aggregate statistics
# ------------------------------------------------------------

summary_table <- rbind(
  Prior = colMeans(mu),
  Score = colMeans(score),
  Posterior = colMeans(m_post)
)

print(summary_table)

# ------------------------------------------------------------
# Natural coordinates
#
# Lambda_post = P_post^{-1}
# eta_i = Lambda_post * m_post_i
#
# In row-wise matrix notation:
# Eta = M_post Lambda_post
# ------------------------------------------------------------

Lambda_post <- solve(P_post)

eta_post <- m_post %*% Lambda_post

# ------------------------------------------------------------
# Log-partition function Psi
#
# Psi(eta, Lambda) =
# 0.5 eta' Lambda^{-1} eta
# - 0.5 log |Lambda|
# + d/2 log(2 pi)
#
# Since Lambda^{-1} = P_post:
# Psi_i = 0.5 eta_i' P_post eta_i
#         - 0.5 log |Lambda_post|
#         + d/2 log(2 pi)
# ------------------------------------------------------------

d <- ncol(eta_post)

psi_value <- 0.5 * rowSums((eta_post %*% P_post) * eta_post) -
  0.5 * as.numeric(determinant(Lambda_post, logarithm = TRUE)$modulus) +
  (d / 2) * log(2 * pi)

# ------------------------------------------------------------
# Information geometry object
# ------------------------------------------------------------

geometry <- list(
  Lambda = Lambda_post,
  Eta = eta_post,
  Psi = psi_value
)

# Fisher information metric
g_metric <- solve(Lambda_post)

print(g_metric)

# ------------------------------------------------------------
# Build analytical dataset
# ------------------------------------------------------------

portfolio <- data.frame(
  mu_1 = mu[, 1],
  mu_2 = mu[, 2],
  score_risk = score[, 1],
  score_frag = score[, 2],
  theta_1_post = theta_post[, 1],
  theta_2_post = theta_post[, 2],
  m_1_post = m_post[, 1],
  m_2_post = m_post[, 2],
  eta_post_1 = eta_post[, 1],
  eta_post_2 = eta_post[, 2],
  psi_fun = psi_value
)

# ------------------------------------------------------------
# Credit quality segmentation
#
# High:
#   risk score > 0 AND fragility score < 0
#
# Low:
#   risk score <= -1.5 OR fragility score >= 1.5
#
# Medium:
#   all remaining observations
#
# The low condition overwrites the high condition if both apply.
# ------------------------------------------------------------

portfolio$quality <- "medium"

portfolio$quality[
  portfolio$score_risk > 0 &
    portfolio$score_frag < 0
] <- "high"

portfolio$quality[
  portfolio$score_risk <= -1.5 |
    portfolio$score_frag >= 1.5
] <- "low"

portfolio$quality <- factor(
  portfolio$quality,
  levels = c("high", "medium", "low")
)

print(table(portfolio$quality))

# ------------------------------------------------------------
# Mean natural parameters by credit quality group
#
# Pure matrix formulation:
#
# X is the group-membership matrix.
# Each row represents a customer.
# Each column represents a quality group.
#
# group_means = (X'X)^{-1} X' Eta
# ------------------------------------------------------------

X <- model.matrix(~ quality - 1, data = portfolio)

group_counts <- colSums(X)

media_post <- solve(t(X) %*% X) %*% t(X) %*% eta_post

rownames(media_post) <- sub("quality", "", colnames(X))
colnames(media_post) <- c("eta_post_1", "eta_post_2")

print(media_post)

# ------------------------------------------------------------
# KL divergence in natural coordinates
#
# D(x, y) = 0.5 * (x - y)' P_post (x - y)
#
# This can be vectorized using:
#
# S_ij = x_i' P_post x_j
#
# Then:
#
# (x_i - x_j)' P_post (x_i - x_j)
# = S_ii + S_jj - 2 S_ij
# ------------------------------------------------------------

S <- media_post %*% P_post %*% t(media_post)

quadratic_terms <- diag(S)

KL_matrix <- 0.5 * (
  outer(quadratic_terms, quadratic_terms, "+") -
    2 * S
)

rownames(KL_matrix) <- rownames(media_post)
colnames(KL_matrix) <- rownames(media_post)

round(KL_matrix, 2)


==> Simulation_common_covariance.R <==
# ------------------------------------------------------------
# Bayesian latent credit risk model with borrower-specific priors
# Vectorized implementation for 2-dimensional Gaussian states
# ------------------------------------------------------------

library(MASS)

set.seed(123)

# ------------------------------------------------------------
# Simulation settings
# ------------------------------------------------------------

N <- 1000
d <- 2

# ------------------------------------------------------------
# Prior information
# ------------------------------------------------------------

# Risk score at application date
score_risk_0 <- rnorm(N, mean = 0, sd = 1)

# Financial fragility score at application date
score_fragility_0 <- rnorm(N, mean = 0, sd = 1)

# Prior mean matrix
# Each row represents one borrower
mu <- cbind(score_risk_0, score_fragility_0)

# ------------------------------------------------------------
# Borrower-specific prior covariance matrices
#
# For each borrower i:
#
# P_i = [ P11_i  P12_i ]
#       [ P12_i  P22_i ]
#
# Variances are positive by construction.
# Correlations are constrained in (-1, 1).
# ------------------------------------------------------------

u <- 0.2 + 0.4 * score_risk_0
v <- 0.1 + 0.4 * score_fragility_0

# Borrower-specific correlation
rho <- 0.5 * tanh(0.5 * score_risk_0 - 0.3 * score_fragility_0)

# Covariance elements
P11 <- exp(u)
P22 <- exp(v)
P12 <- rho * sqrt(P11 * P22)

# ------------------------------------------------------------
# Simulate latent prior states
#
# theta_i ~ N(mu_i, P_i)
#
# Since each P_i is 2x2, we use the closed-form Cholesky factor.
# This avoids storing a list of covariance matrices.
# ------------------------------------------------------------

Z_prior <- matrix(rnorm(N * d), nrow = N, ncol = d)

L11 <- sqrt(P11)
L21 <- P12 / L11
L22 <- sqrt(pmax(P22 - L21^2, .Machine$double.eps))

theta_prior <- cbind(
  mu[, 1] + L11 * Z_prior[, 1],
  mu[, 2] + L21 * Z_prior[, 1] + L22 * Z_prior[, 2]
)

# ------------------------------------------------------------
# Likelihood model
#
# score_i = A theta_i + epsilon_i
# epsilon_i ~ N(0, Sigma)
#
# In row-wise matrix notation:
#
# Score = Theta A' + Epsilon
# ------------------------------------------------------------

A <- matrix(
  c(1, 0.3,
    -0.5, 1),
  nrow = 2,
  byrow = TRUE
)

Sigma <- diag(0.2, d)
Sigma_inv <- solve(Sigma)

epsilon <- mvrnorm(
  n = N,
  mu = c(0, 0),
  Sigma = Sigma
)

score <- theta_prior %*% t(A) + epsilon

# ------------------------------------------------------------
# Posterior distribution
#
# For each borrower:
#
# P_post_i = (P_i^{-1} + A' Sigma^{-1} A)^{-1}
#
# m_post_i = P_post_i *
#            (P_i^{-1} mu_i + A' Sigma^{-1} score_i)
#
# All 2x2 inversions are computed analytically.
# ------------------------------------------------------------

# Determinant of each prior covariance matrix
det_P <- P11 * P22 - P12^2

# Elements of P_i^{-1}
P_inv_11 <- P22 / det_P
P_inv_12 <- -P12 / det_P
P_inv_22 <- P11 / det_P

# Likelihood precision contribution
Q <- t(A) %*% Sigma_inv %*% A

# Elements of posterior precision:
# Lambda_post_i = P_i^{-1} + A' Sigma^{-1} A
Lambda_11 <- P_inv_11 + Q[1, 1]
Lambda_12 <- P_inv_12 + Q[1, 2]
Lambda_22 <- P_inv_22 + Q[2, 2]

# Determinant of posterior precision
det_Lambda <- Lambda_11 * Lambda_22 - Lambda_12^2

# Elements of posterior covariance:
# P_post_i = Lambda_post_i^{-1}
P_post_11 <- Lambda_22 / det_Lambda
P_post_12 <- -Lambda_12 / det_Lambda
P_post_22 <- Lambda_11 / det_Lambda

# ------------------------------------------------------------
# Posterior mean
#
# posterior_kernel_i =
#   P_i^{-1} mu_i + A' Sigma^{-1} score_i
#
# In row-wise notation:
#
# likelihood_kernel = score Sigma^{-1} A
# ------------------------------------------------------------

likelihood_kernel <- score %*% Sigma_inv %*% A

prior_kernel_1 <- P_inv_11 * mu[, 1] + P_inv_12 * mu[, 2]
prior_kernel_2 <- P_inv_12 * mu[, 1] + P_inv_22 * mu[, 2]

posterior_kernel_1 <- prior_kernel_1 + likelihood_kernel[, 1]
posterior_kernel_2 <- prior_kernel_2 + likelihood_kernel[, 2]

m_post <- cbind(
  P_post_11 * posterior_kernel_1 + P_post_12 * posterior_kernel_2,
  P_post_12 * posterior_kernel_1 + P_post_22 * posterior_kernel_2
)

# ------------------------------------------------------------
# Natural coordinates
#
# eta_i = Lambda_post_i m_post_i
#
# Since:
#
# Lambda_post_i m_post_i =
# P_i^{-1} mu_i + A' Sigma^{-1} score_i
#
# eta_i is equal to the posterior kernel.
# ------------------------------------------------------------

eta_post <- cbind(
  posterior_kernel_1,
  posterior_kernel_2
)

# ------------------------------------------------------------
# Posterior sampling
#
# theta_post_i ~ N(m_post_i, P_post_i)
#
# Again, we use the closed-form Cholesky factor for each 2x2
# posterior covariance matrix.
# ------------------------------------------------------------

Z_post <- matrix(rnorm(N * d), nrow = N, ncol = d)

L_post_11 <- sqrt(P_post_11)
L_post_21 <- P_post_12 / L_post_11
L_post_22 <- sqrt(pmax(P_post_22 - L_post_21^2, .Machine$double.eps))

theta_post <- cbind(
  m_post[, 1] + L_post_11 * Z_post[, 1],
  m_post[, 2] + L_post_21 * Z_post[, 1] + L_post_22 * Z_post[, 2]
)

# ------------------------------------------------------------
# Analytical dataset
# ------------------------------------------------------------

portfolio <- data.frame(
  mu_1 = mu[, 1],
  mu_2 = mu[, 2],
  score_risk = score[, 1],
  score_frag = score[, 2],
  m_1_post = m_post[, 1],
  m_2_post = m_post[, 2],
  theta_1_post = theta_post[, 1],
  theta_2_post = theta_post[, 2],
  eta_post_1 = eta_post[, 1],
  eta_post_2 = eta_post[, 2],
  P_post_11 = P_post_11,
  P_post_12 = P_post_12,
  P_post_22 = P_post_22
)

# ------------------------------------------------------------
# Credit quality segmentation
#
# High:
#   risk score > 0 and fragility score < 0
#
# Low:
#   risk score <= -1.5 or fragility score >= 1.5
#
# Medium:
#   all remaining borrowers
#
# Low overwrites high if both conditions are satisfied.
# ------------------------------------------------------------

portfolio$quality <- "medium"

portfolio$quality[
  portfolio$score_risk > 0 &
    portfolio$score_frag < 0
] <- "high"

portfolio$quality[
  portfolio$score_risk <= -1.5 |
    portfolio$score_frag >= 1.5
] <- "low"


group_names <- c("high", "medium", "low")

portfolio$quality <- factor(
  portfolio$quality,
  levels = group_names
)

print(table(portfolio$quality))

# ------------------------------------------------------------
# Group-level posterior summaries
#
# Build a one-hot group membership matrix:
#
# X_ig = 1 if borrower i belongs to group g
# X_ig = 0 otherwise
#
# Group posterior mean:
#
# m_group_g = average of m_post_i within group g
#
# Group posterior covariance:
#
# P_group_g = average of P_post_i within group g
# ------------------------------------------------------------

X <- model.matrix(~ 0 + quality, data = portfolio)

colnames(X) <- group_names

group_counts <- colSums(X)

if (any(group_counts == 0)) {
  stop("At least one credit quality group is empty. Group summaries cannot be computed.")
}

# Group posterior means
m_group <- sweep(
  crossprod(X, m_post),
  1,
  group_counts,
  "/"
)

rownames(m_group) <- group_names
colnames(m_group) <- c("m_1_post", "m_2_post")

# Group posterior covariance elements
P_group_11 <- drop(crossprod(X, P_post_11)) / group_counts
P_group_12 <- drop(crossprod(X, P_post_12)) / group_counts
P_group_22 <- drop(crossprod(X, P_post_22)) / group_counts

names(P_group_11) <- group_names
names(P_group_12) <- group_names
names(P_group_22) <- group_names

# ------------------------------------------------------------
# Gaussian KL divergence between group-level Gaussian summaries
#
# KL[N(m1, P1) || N(m2, P2)] =
#
# 0.5 * {
#   tr(P2^{-1} P1)
#   + (m2 - m1)' P2^{-1} (m2 - m1)
#   - d
#   + log(det(P2) / det(P1))
# }
#
# The implementation below is fully vectorized for 2x2 covariance
# matrices and does not use nested loops.
# ------------------------------------------------------------

# Determinants of group covariance matrices
det_group <- P_group_11 * P_group_22 - P_group_12^2
log_det_group <- log(det_group)

# Elements of inverse group covariance matrices
P_group_inv_11 <- P_group_22 / det_group
P_group_inv_12 <- -P_group_12 / det_group
P_group_inv_22 <- P_group_11 / det_group

# Trace term:
# tr(P_j^{-1} P_i)
trace_term <-
  outer(P_group_11, P_group_inv_11, "*") +
  2 * outer(P_group_12, P_group_inv_12, "*") +
  outer(P_group_22, P_group_inv_22, "*")

# Mean difference term:
# (m_j - m_i)' P_j^{-1} (m_j - m_i)
diff_1 <- outer(
  m_group[, 1],
  m_group[, 1],
  function(m_i, m_j) m_j - m_i
)

diff_2 <- outer(
  m_group[, 2],
  m_group[, 2],
  function(m_i, m_j) m_j - m_i
)

quadratic_term <-
  sweep(diff_1^2, 2, P_group_inv_11, "*") +
  2 * sweep(diff_1 * diff_2, 2, P_group_inv_12, "*") +
  sweep(diff_2^2, 2, P_group_inv_22, "*")

# Log determinant ratio:
# log(det(P_j) / det(P_i))
log_det_ratio <- outer(
  log_det_group,
  log_det_group,
  function(log_det_i, log_det_j) log_det_j - log_det_i
)

KL_matrix <- 0.5 * (
  trace_term +
    quadratic_term -
    d +
    log_det_ratio
)

rownames(KL_matrix) <- group_names
colnames(KL_matrix) <- group_names

print(round(KL_matrix, 2))

# ------------------------------------------------------------
# Jeffreys divergence
#
# J(P_i, P_j) = KL(P_i || P_j) + KL(P_j || P_i)
# ------------------------------------------------------------

Jeffreys_matrix <- KL_matrix + t(KL_matrix)

rownames(Jeffreys_matrix) <- group_names
colnames(Jeffreys_matrix) <- group_names

print(round(Jeffreys_matrix, 2))

# ------------------------------------------------------------
# Optional output objects
# ------------------------------------------------------------

results <- list(
  portfolio = portfolio,
  m_group = m_group,
  P_group = data.frame(
    quality = group_names,
    P_11 = P_group_11,
    P_12 = P_group_12,
    P_22 = P_group_22
  ),
  KL_matrix = KL_matrix,
  Jeffreys_matrix = Jeffreys_matrix
)

# End of script

